The graviton four-point function in de Sitter space

We compute the tree-level late-time graviton four-point correlation function, and the related quartic wavefunction coefficient, for Einstein gravity in de Sitter spacetime. We derive this result in several ways: by direct calculation, using the in-in formalism and the wavefunction of the universe; by a heuristic derivation leveraging the flat space wavefunction coefficient; and by using the boostless cosmological bootstrap, in particular the combination of the cosmological optical theorem, the amplitude limit, and the manifestly local test. We find agreement among the different methods.

==> anc/README.txt <==
README file for the ancillary file of the paper "The graviton four-point function
in de Sitter space", by James Bonifacio, Harry Goodhew, Austin Joyce, Enrico Pajer, and David Stefanyszyn.

%-%-%-%-%-%-%-%-%-%-%-%-%-%-%-%-%-%-%-%-%-%-%-%-%

Graviton-quartic-WFC.txt (14 kB):

The file "Graviton-quartic-WFC" contains the tree-level late-time quartic wavefunction coefficient  for gravitons in Einstein gravity.

The polarization tensors are written as products of polarisation vectors \epsilon_a. The Lorentz-invariant contractions of polarisation vectors \epsilon_a and 3-momenta {\bf k}_a are denoted by

\epsilon_a \cdot \epsilon_b -> ee[a, b],
\epsilon_a \cdot {\bf k}_b -> ek[a, b],

where ek[a, a] = 0 and ee[a, a] = 0 for a = 1, 2, 3, 4. 

The norms of the 3-momenta {\bf k}_a are denoted by ka for a = 1, 2, 3, 4. The variables s, t, and u denote the norms of the 3-vectors {\bf k}_1 + {\bf k}_2, {\bf k}_1 + {\bf k}_3, and {\bf k}_1 + {\bf k}_4, respectively. 

==> anc/graviton-quartic-WFC.txt <==
(Mp^2*(((-4*k1*k2*k3*k4)/(k1 + k2 + k3 + k4) - (10*(k1 + k2 + k3 + k4)^3)/9 + (14*(k1 + k2 + k3 + k4)*(k1*k2 + k3*k4))/3 + (16*(k1^3 + k2^3 + k3^3 + k4^3))/9 + (8*k1*k2*(k1 + k2)^2 - 4*(k1 + k2)^4 - 2*(k1 + k2)^2*k3*k4 - 2*k1*k2*(k3 + k4)^2 + 8*(k1 + k2)^2*(k3 + k4)^2 + 8*k3*k4*(k3 + k4)^2 - 4*(k3 + k4)^4)/(3*(k1 + k2 + k3 + k4)) + ((4*k1*k2*k3*k4)/(k1 + k2 + k3 + k4)^3 - (3*(k1 + k2 + k3 + k4))/2 + (3*(k1*k2 + k3*k4))/(k1 + k2 + k3 + k4) - ((k1 + k2 - k3 - k4)*(2*k1*k2 + (k1 + k2)^2 - 2*k3*k4 - (k3 + k4)^2))/(2*(k1 + k2 + k3 + k4)^2))*(-((k1 + k2)*(k3 + k4)) - s^2))*ee[1, 3]*ee[1, 4]*ee[2, 3]*ee[2, 4] + (((-9*(k1 + k2 + k3 + k4)^3)/8 - 3*(k1*k2*k3 + k1*k2*k4 + k1*k3*k4 + k2*k3*k4) - (3*(k1 - k2)^2*(k3 - k4)^2*(k1*k2 + k3*k4))/(4*(k1 + k2 + k3 + k4)*s^2) - (2*k1*k2*k3*k4*((k1 + k2)*(k3 + k4) + s^2))/(k1 + k2 + k3 + k4)^3 - ((k1*k2*k3 + k1*k2*k4 + k1*k3*k4 + k2*k3*k4)*((k1 + k2)*(k3 + k4) + s^2))/(k1 + k2 + k3 + k4)^2 + (((2*k1*k2*k3*k4)/(k1 + k2 + k3 + k4)^3 + ((k1 + k2)*(k3 + k4))/(k1 + k2 + k3 + k4) + ((k1 + k2)*k3*k4 + k1*k2*(k3 + k4))/(k1 + k2 + k3 + k4)^2)*(1 - (3*(k1 - k2)^2)/s^2)*(1 - (3*(k3 - k4)^2)/s^2)*(-((k1 + k2 + k3 + k4)*s) + (k1 + k2 + s)*(k3 + k4 + s)))/4 + ((k1 + k2 + k3 + k4)*(34*(k1*k3 + k2*k3 + k1*k4 + k2*k4) + 21*(k1*k2 + k3*k4) - (6*(k1 - k2)^2*(k3 - k4)^2)/s^2 + 3*((k1 + k2)^2 + (k3 + k4)^2 + 2*s^2)))/8 - (24*k1*k2*k3*k4 + 8*(k1*k3 + k2*k3 + k1*k4 + k2*k4)^2 + (k1*k2 + k3*k4)*(9*(k1*k3 + k2*k3 + k1*k4 + k2*k4) - 12*(k1*k2 + k3*k4)) + ((4*(k1*k3 + k2*k3 + k1*k4 + k2*k4) + 3*(k1*k2 + k3*k4))*((k1 + k2)^2 + (k3 + k4)^2 + 2*s^2))/2)/(4*(k1 + k2 + k3 + k4)) + (3*(k1 - k2)*(k3 - k4)*((-2*k1*k2*k3*k4)/(k1 + k2 + k3 + k4)^3 - ((k1 + k2)*(k3 + k4))/(k1 + k2 + k3 + k4) - ((k1 + k2)*k3*k4 + k1*k2*(k3 + k4))/(k1 + k2 + k3 + k4)^2)*((k1 - k2)*(k1 + k2)*(k3 - k4)*(k3 + k4) + s^2*(t^2 - u^2)))/s^4 + s^4*((k1 + k2 + k3 + k4)^(-1) + (k1*k2)/((k1 + k2 + k3 + k4)^2*(k1 + k2 + s)) + (2*k1*k2*k3*k4*s)/((k1 + k2 + k3 + k4)^2*(k1 + k2 + s)^2*(k3 + k4 + s)^2) + (k3*k4*s)/((k1 + k2 + k3 + k4)*(k1 + k2 + s)*(k3 + k4 + s)^2) + (k3*k4)/((k1 + k2 + k3 + k4)^2*(k3 + k4 + s)) + (k1*k2*s)/((k1 + k2 + k3 + k4)*(k1 + k2 + s)^2*(k3 + k4 + s)) + (2*k1*k2*k3*k4)/((k1 + k2 + k3 + k4)^3*(k1 + k2 + s)*(k3 + k4 + s)) - ((k1*k2 + k3*k4)*s)/((k1 + k2 + k3 + k4)^2*(k1 + k2 + s)*(k3 + k4 + s)) - s^2/((k1 + k2 + k3 + k4)*(k1 + k2 + s)*(k3 + k4 + s)))*(-3/4 + (3*(k1 - k2)^2*(k1 + k2)^2*(k3 - k4)^2*(k3 + k4)^2)/(4*s^8) + (3*(k1^2 + k2^2 + k3^2 + k4^2))/(2*s^2) + (3*((k1^2 + k2^2)*(k3^2 - k4^2)^2 + (k1^2 - k2^2)^2*(k3^2 + k4^2) + 2*(k1^2 - k2^2)*(k3^2 - k4^2)*(t^2 - u^2)))/(2*s^6) - (3*(k1^4 - 2*k1^2*k2^2 + k2^4 + k3^4 - 2*k3^2*k4^2 + k4^4 + 4*(k1^2 + k2^2)*(k3^2 + k4^2) - 2*(t^2 - u^2)^2))/(4*s^4)))*ee[1, 2]^2*ee[3, 4]^2)/6 - 2*(-k1 - k2 - k3 - k4 + (2*k1*k2*k3*k4)/(k1 + k2 + k3 + k4)^3 + (k1*k2 + k1*k3 + k2*k3 + k1*k4 + k2*k4 + k3*k4)/(k1 + k2 + k3 + k4) + (k1*k2*k3 + k1*k2*k4 + k1*k3*k4 + k2*k3*k4)/(k1 + k2 + k3 + k4)^2)*(ee[1, 4]*ee[2, 3] - ee[1, 3]*ee[2, 4])*(ee[3, 4]*(-(ek[1, 4]*ek[2, 3]) + ek[1, 3]*ek[2, 4]) + ee[2, 4]*ek[1, 2]*ek[3, 4] - ee[1, 4]*ek[2, 1]*ek[3, 4] + ee[1, 2]*(-(ek[3, 2]*ek[4, 1]) + ek[3, 1]*ek[4, 2]) - ee[2, 3]*ek[1, 2]*ek[4, 3] + ee[1, 3]*ek[2, 1]*ek[4, 3]) - (2*(k1 - k2)*(k3 - k4)*((2*k1*k2*k3*k4)/(k1 + k2 + k3 + k4)^3 + ((k1 + k2)*(k3 + k4))/(k1 + k2 + k3 + k4) + ((k1 + k2)*k3*k4 + k1*k2*(k3 + k4))/(k1 + k2 + k3 + k4)^2)*ee[1, 2]*ee[3, 4]*(ee[3, 4]*(-(ek[1, 4]*ek[2, 3]) + ek[1, 3]*ek[2, 4]) + ee[2, 4]*ek[1, 2]*ek[3, 4] - ee[1, 4]*ek[2, 1]*ek[3, 4] + ee[1, 2]*(-(ek[3, 2]*ek[4, 1]) + ek[3, 1]*ek[4, 2]) - ee[2, 3]*ek[1, 2]*ek[4, 3] + ee[1, 3]*ek[2, 1]*ek[4, 3]))/s^2 + 2*((k1 + k2 + k3 + k4)^(-1) + (k1*k2)/((k1 + k2 + k3 + k4)^2*(k1 + k2 + s)) + (2*k1*k2*k3*k4*s)/((k1 + k2 + k3 + k4)^2*(k1 + k2 + s)^2*(k3 + k4 + s)^2) + (k3*k4*s)/((k1 + k2 + k3 + k4)*(k1 + k2 + s)*(k3 + k4 + s)^2) + (k3*k4)/((k1 + k2 + k3 + k4)^2*(k3 + k4 + s)) + (k1*k2*s)/((k1 + k2 + k3 + k4)*(k1 + k2 + s)^2*(k3 + k4 + s)) + (2*k1*k2*k3*k4)/((k1 + k2 + k3 + k4)^3*(k1 + k2 + s)*(k3 + k4 + s)) - ((k1*k2 + k3*k4)*s)/((k1 + k2 + k3 + k4)^2*(k1 + k2 + s)*(k3 + k4 + s)) - s^2/((k1 + k2 + k3 + k4)*(k1 + k2 + s)*(k3 + k4 + s)))*((((k1 - k2)*(k1 + k2)*(k3 - k4)*(k3 + k4) + s^2*(t^2 - u^2))*ee[1, 2]*ee[3, 4]*(ee[3, 4]*(-(ek[1, 4]*ek[2, 3]) + ek[1, 3]*ek[2, 4]) + ee[2, 4]*ek[1, 2]*ek[3, 4] - ee[1, 4]*ek[2, 1]*ek[3, 4] + ee[1, 2]*(-(ek[3, 2]*ek[4, 1]) + ek[3, 1]*ek[4, 2]) - ee[2, 3]*ek[1, 2]*ek[4, 3] + ee[1, 3]*ek[2, 1]*ek[4, 3]))/s^2 + 2*(ee[3, 4]*(-(ek[1, 4]*ek[2, 3]) + ek[1, 3]*ek[2, 4]) + ee[2, 4]*ek[1, 2]*ek[3, 4] - ee[1, 4]*ek[2, 1]*ek[3, 4] + ee[1, 2]*(-(ek[3, 2]*ek[4, 1]) + ek[3, 1]*ek[4, 2]) - ee[2, 3]*ek[1, 2]*ek[4, 3] + ee[1, 3]*ek[2, 1]*ek[4, 3])^2)))/(16*H^2) + (Mp^2*((((-9*(k1 + k2 + k3 + k4)^3)/8 - 3*(k1*k2*k3 + k1*k2*k4 + k1*k3*k4 + k2*k3*k4) - (3*(-k2 + k3)^2*(k1 - k4)^2*(k2*k3 + k1*k4))/(4*(k1 + k2 + k3 + k4)*u^2) - (2*k1*k2*k3*k4*((k2 + k3)*(k1 + k4) + u^2))/(k1 + k2 + k3 + k4)^3 - ((k1*k2*k3 + k1*k2*k4 + k1*k3*k4 + k2*k3*k4)*((k2 + k3)*(k1 + k4) + u^2))/(k1 + k2 + k3 + k4)^2 + (3*(-k2 + k3)*(k1 - k4)*((-2*k1*k2*k3*k4)/(k1 + k2 + k3 + k4)^3 - ((k2 + k3)*(k1 + k4))/(k1 + k2 + k3 + k4) - (k1*(k2 + k3)*k4 + k2*k3*(k1 + k4))/(k1 + k2 + k3 + k4)^2)*((-k2 + k3)*(k2 + k3)*(k1 - k4)*(k1 + k4) + (-s^2 + t^2)*u^2))/u^4 + (-3/4 + (3*(-k2 + k3)^2*(k2 + k3)^2*(k1 - k4)^2*(k1 + k4)^2)/(4*u^8) + (3*((k2^2 + k3^2)*(k1^2 - k4^2)^2 + (-k2^2 + k3^2)^2*(k1^2 + k4^2) + 2*(-k2^2 + k3^2)*(k1^2 - k4^2)*(-s^2 + t^2)))/(2*u^6) - (3*(k1^4 + k2^4 - 2*k2^2*k3^2 + k3^4 - 2*k1^2*k4^2 + k4^4 + 4*(k2^2 + k3^2)*(k1^2 + k4^2) - 2*(-s^2 + t^2)^2))/(4*u^4) + (3*(k1^2 + k2^2 + k3^2 + k4^2))/(2*u^2))*u^4*((k1 + k2 + k3 + k4)^(-1) + (k2*k3)/((k1 + k2 + k3 + k4)^2*(k2 + k3 + u)) + (2*k1*k2*k3*k4*u)/((k1 + k2 + k3 + k4)^2*(k2 + k3 + u)^2*(k1 + k4 + u)^2) + (k1*k4*u)/((k1 + k2 + k3 + k4)*(k2 + k3 + u)*(k1 + k4 + u)^2) + (k1*k4)/((k1 + k2 + k3 + k4)^2*(k1 + k4 + u)) + (k2*k3*u)/((k1 + k2 + k3 + k4)*(k2 + k3 + u)^2*(k1 + k4 + u)) + (2*k1*k2*k3*k4)/((k1 + k2 + k3 + k4)^3*(k2 + k3 + u)*(k1 + k4 + u)) - ((k2*k3 + k1*k4)*u)/((k1 + k2 + k3 + k4)^2*(k2 + k3 + u)*(k1 + k4 + u)) - u^2/((k1 + k2 + k3 + k4)*(k2 + k3 + u)*(k1 + k4 + u))) + (((2*k1*k2*k3*k4)/(k1 + k2 + k3 + k4)^3 + ((k2 + k3)*(k1 + k4))/(k1 + k2 + k3 + k4) + (k1*(k2 + k3)*k4 + k2*k3*(k1 + k4))/(k1 + k2 + k3 + k4)^2)*(1 - (3*(-k2 + k3)^2)/u^2)*(1 - (3*(k1 - k4)^2)/u^2)*(-((k1 + k2 + k3 + k4)*u) + (k2 + k3 + u)*(k1 + k4 + u)))/4 + ((k1 + k2 + k3 + k4)*(21*(k2*k3 + k1*k4) + 34*(k1*k2 + k1*k3 + k2*k4 + k3*k4) - (6*(-k2 + k3)^2*(k1 - k4)^2)/u^2 + 3*((k2 + k3)^2 + (k1 + k4)^2 + 2*u^2)))/8 - (24*k1*k2*k3*k4 + 8*(k1*k2 + k1*k3 + k2*k4 + k3*k4)^2 + (k2*k3 + k1*k4)*(-12*(k2*k3 + k1*k4) + 9*(k1*k2 + k1*k3 + k2*k4 + k3*k4)) + ((3*(k2*k3 + k1*k4) + 4*(k1*k2 + k1*k3 + k2*k4 + k3*k4))*((k2 + k3)^2 + (k1 + k4)^2 + 2*u^2))/2)/(4*(k1 + k2 + k3 + k4)))*ee[1, 4]^2*ee[2, 3]^2)/6 + ((-4*k1*k2*k3*k4)/(k1 + k2 + k3 + k4) - (10*(k1 + k2 + k3 + k4)^3)/9 + (14*(k1 + k2 + k3 + k4)*(k2*k3 + k1*k4))/3 + (16*(k1^3 + k2^3 + k3^3 + k4^3))/9 + (8*k2*k3*(k2 + k3)^2 - 4*(k2 + k3)^4 - 2*k1*(k2 + k3)^2*k4 - 2*k2*k3*(k1 + k4)^2 + 8*(k2 + k3)^2*(k1 + k4)^2 + 8*k1*k4*(k1 + k4)^2 - 4*(k1 + k4)^4)/(3*(k1 + k2 + k3 + k4)) + ((4*k1*k2*k3*k4)/(k1 + k2 + k3 + k4)^3 - (3*(k1 + k2 + k3 + k4))/2 + (3*(k2*k3 + k1*k4))/(k1 + k2 + k3 + k4) - ((k1 - k2 - k3 + k4)*(-2*k2*k3 - (k2 + k3)^2 + 2*k1*k4 + (k1 + k4)^2))/(2*(k1 + k2 + k3 + k4)^2))*(-((k2 + k3)*(k1 + k4)) - u^2))*ee[1, 2]*ee[1, 3]*ee[2, 4]*ee[3, 4] - (2*(-k2 + k3)*(k1 - k4)*((2*k1*k2*k3*k4)/(k1 + k2 + k3 + k4)^3 + ((k2 + k3)*(k1 + k4))/(k1 + k2 + k3 + k4) + (k1*(k2 + k3)*k4 + k2*k3*(k1 + k4))/(k1 + k2 + k3 + k4)^2)*ee[1, 4]*ee[2, 3]*(-(ee[3, 4]*ek[1, 4]*ek[2, 3]) + ee[2, 4]*ek[1, 4]*ek[3, 2] + ee[1, 4]*(ek[2, 4]*ek[3, 1] - ek[2, 1]*ek[3, 4]) + ee[1, 3]*ek[2, 3]*ek[4, 1] - ee[1, 2]*ek[3, 2]*ek[4, 1] + ee[2, 3]*(ek[1, 3]*ek[4, 2] - ek[1, 2]*ek[4, 3])))/u^2 - 2*(-k1 - k2 - k3 - k4 + (2*k1*k2*k3*k4)/(k1 + k2 + k3 + k4)^3 + (k1*k2 + k1*k3 + k2*k3 + k1*k4 + k2*k4 + k3*k4)/(k1 + k2 + k3 + k4) + (k1*k2*k3 + k1*k2*k4 + k1*k3*k4 + k2*k3*k4)/(k1 + k2 + k3 + k4)^2)*(-(ee[1, 3]*ee[2, 4]) + ee[1, 2]*ee[3, 4])*(-(ee[3, 4]*ek[1, 4]*ek[2, 3]) + ee[2, 4]*ek[1, 4]*ek[3, 2] + ee[1, 4]*(ek[2, 4]*ek[3, 1] - ek[2, 1]*ek[3, 4]) + ee[1, 3]*ek[2, 3]*ek[4, 1] - ee[1, 2]*ek[3, 2]*ek[4, 1] + ee[2, 3]*(ek[1, 3]*ek[4, 2] - ek[1, 2]*ek[4, 3])) + 2*((k1 + k2 + k3 + k4)^(-1) + (k2*k3)/((k1 + k2 + k3 + k4)^2*(k2 + k3 + u)) + (2*k1*k2*k3*k4*u)/((k1 + k2 + k3 + k4)^2*(k2 + k3 + u)^2*(k1 + k4 + u)^2) + (k1*k4*u)/((k1 + k2 + k3 + k4)*(k2 + k3 + u)*(k1 + k4 + u)^2) + (k1*k4)/((k1 + k2 + k3 + k4)^2*(k1 + k4 + u)) + (k2*k3*u)/((k1 + k2 + k3 + k4)*(k2 + k3 + u)^2*(k1 + k4 + u)) + (2*k1*k2*k3*k4)/((k1 + k2 + k3 + k4)^3*(k2 + k3 + u)*(k1 + k4 + u)) - ((k2*k3 + k1*k4)*u)/((k1 + k2 + k3 + k4)^2*(k2 + k3 + u)*(k1 + k4 + u)) - u^2/((k1 + k2 + k3 + k4)*(k2 + k3 + u)*(k1 + k4 + u)))*((((-k2 + k3)*(k2 + k3)*(k1 - k4)*(k1 + k4) + (-s^2 + t^2)*u^2)*ee[1, 4]*ee[2, 3]*(-(ee[3, 4]*ek[1, 4]*ek[2, 3]) + ee[2, 4]*ek[1, 4]*ek[3, 2] + ee[1, 4]*(ek[2, 4]*ek[3, 1] - ek[2, 1]*ek[3, 4]) + ee[1, 3]*ek[2, 3]*ek[4, 1] - ee[1, 2]*ek[3, 2]*ek[4, 1] + ee[2, 3]*(ek[1, 3]*ek[4, 2] - ek[1, 2]*ek[4, 3])))/u^2 + 2*(-(ee[3, 4]*ek[1, 4]*ek[2, 3]) + ee[2, 4]*ek[1, 4]*ek[3, 2] + ee[1, 4]*(ek[2, 4]*ek[3, 1] - ek[2, 1]*ek[3, 4]) + ee[1, 3]*ek[2, 3]*ek[4, 1] - ee[1, 2]*ek[3, 2]*ek[4, 1] + ee[2, 3]*(ek[1, 3]*ek[4, 2] - ek[1, 2]*ek[4, 3]))^2)))/(16*H^2) + (Mp^2*((((-9*(k1 + k2 + k3 + k4)^3)/8 - 3*(k1*k2*k3 + k1*k2*k4 + k1*k3*k4 + k2*k3*k4) - (3*(k1 - k3)^2*(k2 - k4)^2*(k1*k3 + k2*k4))/(4*(k1 + k2 + k3 + k4)*t^2) - (2*k1*k2*k3*k4*((k1 + k3)*(k2 + k4) + t^2))/(k1 + k2 + k3 + k4)^3 - ((k1*k2*k3 + k1*k2*k4 + k1*k3*k4 + k2*k3*k4)*((k1 + k3)*(k2 + k4) + t^2))/(k1 + k2 + k3 + k4)^2 + (((2*k1*k2*k3*k4)/(k1 + k2 + k3 + k4)^3 + ((k1 + k3)*(k2 + k4))/(k1 + k2 + k3 + k4) + (k2*(k1 + k3)*k4 + k1*k3*(k2 + k4))/(k1 + k2 + k3 + k4)^2)*(1 - (3*(k1 - k3)^2)/t^2)*(1 - (3*(k2 - k4)^2)/t^2)*(-((k1 + k2 + k3 + k4)*t) + (k1 + k3 + t)*(k2 + k4 + t)))/4 + ((k1 + k2 + k3 + k4)*(21*(k1*k3 + k2*k4) + 34*(k1*k2 + k2*k3 + k1*k4 + k3*k4) - (6*(k1 - k3)^2*(k2 - k4)^2)/t^2 + 3*((k1 + k3)^2 + (k2 + k4)^2 + 2*t^2)))/8 - (24*k1*k2*k3*k4 + 8*(k1*k2 + k2*k3 + k1*k4 + k3*k4)^2 + (k1*k3 + k2*k4)*(-12*(k1*k3 + k2*k4) + 9*(k1*k2 + k2*k3 + k1*k4 + k3*k4)) + ((3*(k1*k3 + k2*k4) + 4*(k1*k2 + k2*k3 + k1*k4 + k3*k4))*((k1 + k3)^2 + (k2 + k4)^2 + 2*t^2))/2)/(4*(k1 + k2 + k3 + k4)) + (3*(k1 - k3)*(k2 - k4)*((-2*k1*k2*k3*k4)/(k1 + k2 + k3 + k4)^3 - ((k1 + k3)*(k2 + k4))/(k1 + k2 + k3 + k4) - (k2*(k1 + k3)*k4 + k1*k3*(k2 + k4))/(k1 + k2 + k3 + k4)^2)*((k1 - k3)*(k1 + k3)*(k2 - k4)*(k2 + k4) + t^2*(s^2 - u^2)))/t^4 + t^4*((k1 + k2 + k3 + k4)^(-1) + (k1*k3)/((k1 + k2 + k3 + k4)^2*(k1 + k3 + t)) + (2*k1*k2*k3*k4*t)/((k1 + k2 + k3 + k4)^2*(k1 + k3 + t)^2*(k2 + k4 + t)^2) + (k2*k4*t)/((k1 + k2 + k3 + k4)*(k1 + k3 + t)*(k2 + k4 + t)^2) + (k2*k4)/((k1 + k2 + k3 + k4)^2*(k2 + k4 + t)) + (k1*k3*t)/((k1 + k2 + k3 + k4)*(k1 + k3 + t)^2*(k2 + k4 + t)) + (2*k1*k2*k3*k4)/((k1 + k2 + k3 + k4)^3*(k1 + k3 + t)*(k2 + k4 + t)) - ((k1*k3 + k2*k4)*t)/((k1 + k2 + k3 + k4)^2*(k1 + k3 + t)*(k2 + k4 + t)) - t^2/((k1 + k2 + k3 + k4)*(k1 + k3 + t)*(k2 + k4 + t)))*(-3/4 + (3*(k1 - k3)^2*(k1 + k3)^2*(k2 - k4)^2*(k2 + k4)^2)/(4*t^8) + (3*(k1^2 + k2^2 + k3^2 + k4^2))/(2*t^2) + (3*((k1^2 + k3^2)*(k2^2 - k4^2)^2 + (k1^2 - k3^2)^2*(k2^2 + k4^2) + 2*(k1^2 - k3^2)*(k2^2 - k4^2)*(s^2 - u^2)))/(2*t^6) - (3*(k1^4 + k2^4 - 2*k1^2*k3^2 + k3^4 - 2*k2^2*k4^2 + k4^4 + 4*(k1^2 + k3^2)*(k2^2 + k4^2) - 2*(s^2 - u^2)^2))/(4*t^4)))*ee[1, 3]^2*ee[2, 4]^2)/6 + ((-4*k1*k2*k3*k4)/(k1 + k2 + k3 + k4) - (10*(k1 + k2 + k3 + k4)^3)/9 + (14*(k1 + k2 + k3 + k4)*(k1*k3 + k2*k4))/3 + (16*(k1^3 + k2^3 + k3^3 + k4^3))/9 + (8*k1*k3*(k1 + k3)^2 - 4*(k1 + k3)^4 - 2*k2*(k1 + k3)^2*k4 - 2*k1*k3*(k2 + k4)^2 + 8*(k1 + k3)^2*(k2 + k4)^2 + 8*k2*k4*(k2 + k4)^2 - 4*(k2 + k4)^4)/(3*(k1 + k2 + k3 + k4)) + ((4*k1*k2*k3*k4)/(k1 + k2 + k3 + k4)^3 - (3*(k1 + k2 + k3 + k4))/2 + (3*(k1*k3 + k2*k4))/(k1 + k2 + k3 + k4) - ((k1 - k2 + k3 - k4)*(2*k1*k3 + (k1 + k3)^2 - 2*k2*k4 - (k2 + k4)^2))/(2*(k1 + k2 + k3 + k4)^2))*(-((k1 + k3)*(k2 + k4)) - t^2))*ee[1, 2]*ee[1, 4]*ee[2, 3]*ee[3, 4] - (2*(k1 - k3)*(k2 - k4)*((2*k1*k2*k3*k4)/(k1 + k2 + k3 + k4)^3 + ((k1 + k3)*(k2 + k4))/(k1 + k2 + k3 + k4) + (k2*(k1 + k3)*k4 + k1*k3*(k2 + k4))/(k1 + k2 + k3 + k4)^2)*ee[1, 3]*ee[2, 4]*(ee[3, 4]*ek[1, 3]*ek[2, 4] - ee[1, 4]*ek[2, 4]*ek[3, 1] + ee[2, 4]*(-(ek[1, 4]*ek[3, 2]) + ek[1, 2]*ek[3, 4]) - ee[2, 3]*ek[1, 3]*ek[4, 2] + ee[1, 2]*ek[3, 1]*ek[4, 2] + ee[1, 3]*(-(ek[2, 3]*ek[4, 1]) + ek[2, 1]*ek[4, 3])))/t^2 - 2*(-k1 - k2 - k3 - k4 + (2*k1*k2*k3*k4)/(k1 + k2 + k3 + k4)^3 + (k1*k2 + k1*k3 + k2*k3 + k1*k4 + k2*k4 + k3*k4)/(k1 + k2 + k3 + k4) + (k1*k2*k3 + k1*k2*k4 + k1*k3*k4 + k2*k3*k4)/(k1 + k2 + k3 + k4)^2)*(ee[1, 4]*ee[2, 3] - ee[1, 2]*ee[3, 4])*(ee[3, 4]*ek[1, 3]*ek[2, 4] - ee[1, 4]*ek[2, 4]*ek[3, 1] + ee[2, 4]*(-(ek[1, 4]*ek[3, 2]) + ek[1, 2]*ek[3, 4]) - ee[2, 3]*ek[1, 3]*ek[4, 2] + ee[1, 2]*ek[3, 1]*ek[4, 2] + ee[1, 3]*(-(ek[2, 3]*ek[4, 1]) + ek[2, 1]*ek[4, 3])) + 2*((k1 + k2 + k3 + k4)^(-1) + (k1*k3)/((k1 + k2 + k3 + k4)^2*(k1 + k3 + t)) + (2*k1*k2*k3*k4*t)/((k1 + k2 + k3 + k4)^2*(k1 + k3 + t)^2*(k2 + k4 + t)^2) + (k2*k4*t)/((k1 + k2 + k3 + k4)*(k1 + k3 + t)*(k2 + k4 + t)^2) + (k2*k4)/((k1 + k2 + k3 + k4)^2*(k2 + k4 + t)) + (k1*k3*t)/((k1 + k2 + k3 + k4)*(k1 + k3 + t)^2*(k2 + k4 + t)) + (2*k1*k2*k3*k4)/((k1 + k2 + k3 + k4)^3*(k1 + k3 + t)*(k2 + k4 + t)) - ((k1*k3 + k2*k4)*t)/((k1 + k2 + k3 + k4)^2*(k1 + k3 + t)*(k2 + k4 + t)) - t^2/((k1 + k2 + k3 + k4)*(k1 + k3 + t)*(k2 + k4 + t)))*((((k1 - k3)*(k1 + k3)*(k2 - k4)*(k2 + k4) + t^2*(s^2 - u^2))*ee[1, 3]*ee[2, 4]*(ee[3, 4]*ek[1, 3]*ek[2, 4] - ee[1, 4]*ek[2, 4]*ek[3, 1] + ee[2, 4]*(-(ek[1, 4]*ek[3, 2]) + ek[1, 2]*ek[3, 4]) - ee[2, 3]*ek[1, 3]*ek[4, 2] + ee[1, 2]*ek[3, 1]*ek[4, 2] + ee[1, 3]*(-(ek[2, 3]*ek[4, 1]) + ek[2, 1]*ek[4, 3])))/t^2 + 2*(ee[3, 4]*ek[1, 3]*ek[2, 4] - ee[1, 4]*ek[2, 4]*ek[3, 1] + ee[2, 4]*(-(ek[1, 4]*ek[3, 2]) + ek[1, 2]*ek[3, 4]) - ee[2, 3]*ek[1, 3]*ek[4, 2] + ee[1, 2]*ek[3, 1]*ek[4, 2] + ee[1, 3]*(-(ek[2, 3]*ek[4, 1]) + ek[2, 1]*ek[4, 3]))^2)))/(16*H^2)
